Participatory Budgeting: Data, Tools, and Analysis

We provide a library of participatory budgeting data (Pabulib) and open source tools (Pabutools and Pabustats) for analysing this data. We analyse how the results of participatory budgeting elections would change if a different selection rule was applied. We provide evidence that the outcomes of the Method of Equal Shares would be considerably fairer than those of the Utilitarian Greedy rule that is currently in use. We also show that the division of the projects into districts and/or categories can in many cases be avoided when using proportional rules. We find that this would increase the overall utility of the voters.

==> plots/average_point_utils_ploter.py <==
import numpy as np
import matplotlib.pyplot as plt
 

#fig, ax = plt.subplots()
#ax.bar(x_pos, CTEs, yerr=error, align='center', alpha=0.5, ecolor='black', capsize=10)
#ax.set_ylabel('Coefficient of Thermal Expansion ($\degree C^{-1}$)')
#ax.set_xticks(x_pos)
#ax.set_xticklabels(materials)
#ax.set_title('Coefficent of Thermal Expansion (CTE) of Three Metals')
#ax.yaxis.grid(True)

# set width of bar

plt.rc('font',family='Times New Roman')

barWidth = 0.06
fig = plt.subplots(figsize =(20, 4.0))
 
# set height of bar
eq_shares_add1_cost_district_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
eq_shares_add1_cost_district_stddev = [2, 2, 2, 2, 2, 2]

eq_shares_util_cost_district_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
eq_shares_util_cost_district_stddev = [2, 2, 2, 2, 2, 2]

greedy_util_cost_district_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
greedy_util_cost_district_stddev = [2, 2, 2, 2, 2, 2]

eq_shares_add1_point_district_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
eq_shares_add1_point_district_stddev = [2, 2, 2, 2, 2, 2]

eq_shares_util_point_district_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
eq_shares_util_point_district_stddev = [2, 2, 2, 2, 2, 2]

greedy_util_point_district_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
greedy_util_point_district_stddev = [2, 2, 2, 2, 2, 2]

eq_shares_add1_cost_city_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
eq_shares_add1_cost_city_stddev = [2, 2, 2, 2, 2, 2]

eq_shares_util_cost_city_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
eq_shares_util_cost_city_stddev = [2, 2, 2, 2, 2, 2]

greedy_util_cost_city_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
greedy_util_cost_city_stddev = [2, 2, 2, 2, 2, 2]

eq_shares_add1_point_city_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
eq_shares_add1_point_city_stddev = [2, 2, 2, 2, 2, 2]

eq_shares_util_point_city_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
eq_shares_util_point_city_stddev = [2, 2, 2, 2, 2, 2]

greedy_util_point_city_avg = [8.64, 8.64, 8.64, 8.64, 8.64, 8.64]
greedy_util_point_city_stddev = [2, 2, 2, 2, 2, 2]

 
# Set position of bar on X axis
offset = barWidth * 0.8
br1 = [x for x in range(len(eq_shares_add1_cost_district_avg))]
br2 = [x + barWidth for x in br1]
br3 = [x + barWidth for x in br2]
br4 = [x + barWidth + offset for x in br3]
br5 = [x + barWidth for x in br4]
br6 = [x + barWidth for x in br5]
br7 = [x + barWidth + offset for x in br6]
br8 = [x + barWidth for x in br7]
br9 = [x + barWidth for x in br8]
br10 = [x + barWidth + offset for x in br9]
br11 = [x + barWidth for x in br10]
br12 = [x + barWidth for x in br11]
 
 
# Make the plot
plt.bar(br1, eq_shares_add1_cost_district_avg, color ='lightseagreen', width = barWidth, edgecolor ='black', label ='Eq. Shares, Add1 (Cost, D)')
plt.errorbar(br1, eq_shares_add1_cost_district_avg, yerr=eq_shares_add1_cost_district_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br2, eq_shares_util_cost_district_avg, color ='mediumaquamarine', width = barWidth, edgecolor ='black', label ='Eq. Shares, Util (Cost, D)')
plt.errorbar(br2, eq_shares_util_cost_district_avg, yerr=eq_shares_util_cost_district_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br3, greedy_util_cost_district_avg, color ='darkseagreen', width = barWidth, edgecolor ='black', label ='Utilitarian (Cost, D)')
plt.errorbar(br3, greedy_util_cost_district_avg, yerr=greedy_util_cost_district_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br4, eq_shares_add1_point_district_avg, color ='sandybrown', width = barWidth, edgecolor ='black', label ='Eq. Shares, Add1 (D)')
plt.errorbar(br4, eq_shares_add1_point_district_avg, yerr=eq_shares_add1_point_district_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br5, eq_shares_util_point_district_avg, color ='lightsalmon', width = barWidth, edgecolor ='black', label ='Eq. Shares, Util (D)')
plt.errorbar(br5, eq_shares_util_point_district_avg, yerr=eq_shares_util_point_district_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br6, greedy_util_point_district_avg, color ='peachpuff', width = barWidth, edgecolor ='black', label ='Utilitarian (D)')
plt.errorbar(br6, greedy_util_point_district_avg, yerr=greedy_util_point_district_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br7, eq_shares_add1_cost_city_avg, color ='cornflowerblue', width = barWidth, edgecolor ='black', label ='Eq. Shares, Add1 (Cost, C)')
plt.errorbar(br7, eq_shares_add1_cost_city_avg, yerr=eq_shares_add1_cost_city_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br8, eq_shares_util_cost_city_avg, color ='lightskyblue', width = barWidth, edgecolor ='black', label ='Eq. Shares, Util (Cost, C)')
plt.errorbar(br8, eq_shares_util_cost_city_avg, yerr=eq_shares_util_cost_city_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br9, greedy_util_cost_city_avg, color ='lightblue', width = barWidth, edgecolor ='black', label ='Utilitarian (Cost, C)')
plt.errorbar(br9, greedy_util_cost_city_avg, yerr=greedy_util_cost_city_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br10, eq_shares_add1_point_city_avg, color ='plum', width = barWidth, edgecolor ='black', label ='Eq. Shares, Add1 (C)')
plt.errorbar(br10, eq_shares_add1_point_city_avg, yerr=eq_shares_add1_point_city_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br11, eq_shares_util_point_city_avg, color ='pink', width = barWidth, edgecolor ='black', label ='Eq. Shares, Util (C)')
plt.errorbar(br11, eq_shares_util_point_city_avg, yerr=eq_shares_util_point_city_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')
plt.bar(br12, greedy_util_point_city_avg, color ='thistle', width = barWidth, edgecolor ='black', label ='Utilitarian (C)')
plt.errorbar(br12, greedy_util_point_city_avg, yerr=greedy_util_point_city_stddev, elinewidth=1, capsize=3, color ='black', fmt='.', markersize='1')

 
plt.xlim([-2 * barWidth, 5.92])

# Adding Xticks
plt.ylabel('average utility', fontname ='Times', fontsize = 25)
plt.xticks([r + barWidth*5 for r in range(len(eq_shares_add1_cost_district_avg))],
        ['Warszawa', 'Krakow', 'Wroclaw', 'Katowice', 'Gdansk', 'Czestochowa'], fontsize = 25, fontname='Times')
plt.yticks(fontsize = 25, fontname='Times')
 
plt.legend(framealpha=1, prop={'size': 20}, ncol=4, loc='upper center', bbox_to_anchor=(0.487, 1.6))
plt.savefig("average_point_utils.pdf",bbox_inches='tight')
